Information-Theoretic Reliability is Robust to Analytic Choice: A 24-Specification Multiverse on Public Cognitive Test-Retest Data

Background. The reliability paradox describes the empirical observation that cognitive tasks producing robust group-level effects often yield poor between-individual reliability. Existing approaches rely predominantly on the intraclass correlation coefficient (ICC), which captures only linear, second-moment dependence between test and retest. Methods. We introduce a normalized, information-theoretic complement to ICC, NLR{\Delta}, defined as the difference between empirically estimated mutual information and the analytic Gaussian baseline implied by the test-retest correlation. We pair NLR{\Delta} with ICC(2,1), bias-corrected and accelerated (BCa) bootstrap intervals, Benjamini-Hochberg false discovery rate (FDR) control, and a 24-cell multiverse over the KSG nearest-neighbour parameter, correlation method, and minimum-sample threshold. The full pipeline is governed by pre-specified claim contracts, content-addressed provenance, and SHA-256-verified raw data ingestion, and is released as the MixMind Reliability Framework. Results. Across 50 estimable primary measures from the Flanker, Stroop, Stop-Signal, Go/No-Go, and Posner task families, the median NLR{\Delta} is -0.138 nats, with interquartile range [-0.257, -0.034]. Zero of 50 primary measures exceed the headline rule. The companion ICC(2,1) analysis recovers the classical reliability paradox pattern, and the 24-specification multiverse yields 0 of 1,200 estimable cells passing the headline rule. Conclusions. On these two public datasets, replacing or augmenting ICC with an information-theoretic reliability measure does not rescue cognitive tasks from the reliability paradox. The robust null is invariant to the analytic choices examined here. We release the full pipeline, raw-data hashes, and contracts to enable exact replication and extension to other datasets and tasks.

==> anc/CITATION.md <==
# Citation and Attribution Requirements — MixMind Reliability Framework

**Maria Westrin**  
**ORCID:** 0009-0005-8730-0931  
**Affiliation:** Kristianstad University, Sweden

## Mandatory attribution

All permitted use of the MixMind Reliability Framework must clearly attribute **Maria Westrin** as the author, originator, rights holder, and method developer.

Attribution is required for the project, method, code, documentation, architecture, tests, contracts, reports, figures, tables, manuscripts, preprints, supplementary material, and derived research discussion.

## Required citation format

### APA-style software citation

Westrin, M. (2026). *MixMind Reliability Framework: Information-theoretic reliability estimation for cognitive tasks* (Version 2.0.0) [Computer software and method]. Zenodo. https://doi.org/10.5281/zenodo.20207371

### BibTeX

```bibtex
@software{westrin2026mixmind,
  author       = {Westrin, Maria},
  title        = {{MixMind Reliability Framework: Information-Theoretic Reliability Estimation for Cognitive Tasks}},
  year         = {2026},
  version      = {2.0.0},
  publisher    = {Zenodo},
  doi          = {10.5281/zenodo.20207371},
  url          = {https://doi.org/10.5281/zenodo.20207371},
  orcid        = {0009-0005-8730-0931},
  note         = {Licensed under the MixMind Research Use and No-Derivatives License v1.0}
}
```

## Minimum attribution in presentations or web pages

> Method credit: Maria Westrin, *MixMind Reliability Framework* (Research Use and No-Derivatives License v1.0). ORCID: 0009-0005-8730-0931.

## License boundary

Citation does not create permission for commercial use, derivative works, code modification, reconstruction, reverse engineering for reimplementation, or substitute implementations. Those uses require separate written permission from Maria Westrin.

## Contact

Email: **mariasafar10@gmail.com**


==> anc/LICENSE <==
MixMind Research Use and No-Derivatives License v1.0
Copyright (c) 2026 Maria Westrin. All rights reserved.

IMPORTANT NOTICE
This is a source-available, non-commercial, no-derivatives research-use license.
It is not an open-source license. It does not grant permission for commercial use,
industrial use, product use, service use, consulting use, commercial system development, system
evaluation, procurement benchmarking, code modification, redistribution of modified
versions, reverse engineering for reimplementation, reconstruction, or creation of
competing or substitute implementations.

1. Owner and protected material
The MixMind Reliability Framework, including without limitation its software, source
code, scripts, notebooks, tests, configuration files, pipelines, algorithms, methods,
analysis framework, architecture, documentation, figures, tables, reports, manuscripts,
papers, preprints, supplementary material, outputs, names, repository structure, and
associated materials, is copyrighted by Maria Westrin, unless a third-party component
or dataset is expressly identified as having a different owner or license.

Maria Westrin is the originator and rights holder of the MixMind Reliability Framework
and the associated MixMind methods and analysis framework. All rights are reserved
except for the limited permissions expressly granted below.

2. Definitions
"Protected Material" means all original material distributed in this repository or
release package, including code, algorithms, methods, documentation, tests, contracts,
reports, figures, tables, text, manuscripts, papers, preprints, examples, configuration,
metadata, and analysis outputs.

"Research Use" means non-commercial academic research, non-commercial teaching,
non-commercial peer review, personal study, reproducibility checking, and scholarly
evaluation by students, universities, public research institutes, and individual
researchers where the purpose is scholarly communication rather than commercial,
industrial, governmental-procurement, product, service, consulting, investment, or
competitive exploitation.

"Commercial or Industrial Use" means any use by, for, or on behalf of a for-profit
entity; any use in a product, service, platform, paid consulting engagement, internal
business workflow, clinical or industrial decision system, proprietary benchmarking
pipeline, system-development or system-evaluation pipeline, commercial R&D, procurement,
investment analysis, or any activity intended to generate revenue, reduce commercial
costs, support a product or service, or create competitive advantage.

"Derivative Work" includes any modified, adapted, translated, ported, transformed,
extended, refactored, reconstructed, reimplemented, reverse-engineered, or substantially
similar version of the Protected Material, including implementations that reproduce the
same method, architecture, algorithmic structure, pipeline, tests, or scientific claims.

3. Limited permission for non-commercial research use
Subject to full compliance with this license, Maria Westrin grants a limited,
non-exclusive, worldwide, royalty-free, non-transferable, revocable-on-breach permission
to download, store, inspect, cite, run, and use unmodified copies of the Protected
Material solely for Research Use.

This permission is limited to non-commercial research and scholarly evaluation. It does
not permit commercial use, code modification, publication or distribution of modified
versions, reconstruction, reimplementation, reverse engineering, extraction of the
method into another codebase, creation of competing or substitute implementations, or
removal of attribution.

4. Mandatory attribution and citation
Every permitted use must preserve all copyright, license, citation, provenance, and
attribution notices and must clearly attribute the work to:

Maria Westrin, MixMind Reliability Framework, Copyright (c) 2026 Maria Westrin.

Any academic publication, preprint, thesis, dissertation, poster, presentation, lecture,
repository, dataset card, method card, software note, report, supplement, derived result,
benchmark, or public/private research output that uses, evaluates, discusses, reproduces,
relies on, or refers to the Protected Material must include clear attribution to Maria
Westrin as originator and rights holder of the MixMind Reliability Framework and the
associated method.

Recommended attribution statement:
"MixMind Reliability Framework and associated method by Maria Westrin, Copyright (c)
2026 Maria Westrin. Used for non-commercial research under the MixMind Research Use
and No-Derivatives License v1.0. No commercial use, modification, reconstruction, or
reimplementation is permitted without prior written permission."

5. No commercial use without written permission
Commercial or Industrial Use is not permitted under this license. Any person or
organization seeking Commercial or Industrial Use must first obtain a separate written
agreement signed or otherwise expressly approved in writing by Maria Westrin. No
silence, download, fork, citation, issue, pull request, academic reference, publication,
or repository access constitutes commercial permission.

6. No modification, no derivatives, no reconstruction
You may not modify, adapt, translate, port, transform, refactor, extend, reconstruct,
reverse engineer for reimplementation, reimplement, publish a modified version of,
create a derivative work based on, or create a substantially similar substitute for the
Protected Material without prior written permission from Maria Westrin.

You may not remove, obscure, reduce, or replace Maria Westrin's name, copyright notice,
method ownership notice, license notice, citation notice, or provenance notice.

You may not use the Protected Material to develop, evaluate, benchmark, or
otherwise improve commercial software systems, commercial analytics systems,
or substitute implementations without prior written permission from Maria Westrin.

7. Verbatim sharing for research review
For Research Use only, you may share unmodified, complete copies of this release package
with other non-commercial researchers, reviewers, supervisors, examiners, or students,
provided that this license, the NOTICE file, all copyright notices, and all attribution
requirements remain intact and unchanged.

Partial redistribution, removal of files, modified redistribution, sublicensing, or
publication of altered copies is not permitted without prior written permission.

8. Papers, text, figures, and documentation
Unless a separate written license is expressly provided for a specific paper, figure,
table, or document, all papers, manuscripts, preprints, LaTeX files, text, figures,
tables, and documentation included with or derived from this project are protected by
copyright and may be used only for non-commercial research reading, citation, peer review,
teaching, and reproducibility discussion with full attribution to Maria Westrin. No
commercial use, derivative publication, edited redistribution, translation, or removal
of attribution is permitted without prior written permission.

If Maria Westrin later releases a paper or documentation under Creative Commons
BY-NC-ND 4.0, that license applies only to the specifically identified paper or
documentation, not to the software, code, algorithms, methods, tests, or pipeline unless
expressly stated in writing.

9. No trademark, endorsement, or affiliation rights
This license does not grant permission to use the names Maria Westrin, MixMind,
Kristianstad University, or any related names, marks, or affiliations to imply
endorsement, sponsorship, certification, commercial partnership, or approval.

10. Third-party data and dependencies
Third-party datasets, papers, packages, dependencies, or other third-party materials
remain governed by their own licenses and terms. This license does not grant rights to
third-party datasets or third-party software beyond the rights provided by their
respective owners.

11. No patent, database, trade-secret, or industrial rights granted
No patent license, database right license, trade-secret license, industrial
implementation right, system-development right, benchmarking right, procurement right, or
commercial exploitation right is granted except as expressly stated in a separate written
agreement with Maria Westrin.

12. Termination
Any breach of this license automatically terminates all permissions granted to you. Upon
termination, you must stop using, copying, distributing, relying on, or accessing the
Protected Material and must delete or destroy copies under your control, except where
retention is legally required for archival or compliance purposes.

13. Disclaimer of warranty
THE PROTECTED MATERIAL IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO WARRANTIES OF MERCHANTABILITY, FITNESS FOR A
PARTICULAR PURPOSE, NON-INFRINGEMENT, VALIDITY, RELIABILITY, OR FITNESS FOR SCIENTIFIC,
CLINICAL, INDUSTRIAL, OR COMMERCIAL USE.

14. Limitation of liability
TO THE MAXIMUM EXTENT PERMITTED BY LAW, MARIA WESTRIN SHALL NOT BE LIABLE FOR ANY CLAIM,
DAMAGES, LOSSES, COSTS, OR LIABILITY ARISING FROM OR RELATED TO THE PROTECTED MATERIAL,
ITS USE, ITS RESULTS, OR ANY DECISION MADE BASED ON IT, WHETHER IN CONTRACT, TORT,
NEGLIGENCE, STRICT LIABILITY, OR OTHERWISE.

15. Contact for permission
For commercial, industrial, institutional, derivative, modified, reconstruction,
reimplementation, system-development, benchmarking, or other permissions beyond the limited
Research Use stated above, contact:
Maria Westrin
Repository: https://github.com/Maria-hub-Westrin/Maria-hub-Westrin-mixmind-reliability-framework.git


==> anc/REPRODUCIBILITY.md <==
# Reproducibility Guide

This release is designed to be reproducible by an independent reviewer
in a single shell session.

## Reproducibility levels

This release supports three levels of reproducibility.

### Level 1 - Technical reproducibility without raw archives

The test suite, import checks, contract checks, CLI help checks, and smoke
verification can be run without the raw archives. This verifies that the
package is internally consistent and executable.

Expected commands:

```bash
python -m pytest tests/ -q
python scripts/verify.py --mode smoke
```

Expected result: all tests pass; smoke verification passes for the technical checks; raw-data-dependent final checks are skipped or blocked when raw archives are absent.

### Level 2 - Processed-result audit reproducibility

The repository includes processed result tables under `data/processed/`
and AUTHORITATIVE snapshots under `reports/`:

- `data/processed/per_measure_results.csv`
- `data/processed/per_measure_results.csv`
- `reports/AUTHORITATIVE_per_measure_results_2026-05-09.csv`
- `reports/AUTHORITATIVE_multiverse_results_2026-05-12.csv`
- `reports/AUTHORITATIVE_multiverse_summary_2026-05-12.json`

These files allow independent audit of the reported headline summaries
without rerunning raw-data ingestion.

### Level 3 - Full raw-data final reproducibility

Full final-mode reproduction requires the locked raw archives:

- `data/raw/hedge.zip` (Hedge et al. 2018)
- `data/raw/clark.zip` (Clark et al. 2017)

Expected command:

```bash
python scripts/verify.py --mode final
```

Expected result: 16/16 checks passed; raw archive hashes match
`expected_hashes.json`; final result tables reproduce the archived
scientific results.

The raw archives are not redistributed in this repository (size and
upstream data-policy considerations). Authorized reviewers can obtain
them from the OSF URLs listed in `expected_hashes.json` and verify
the SHA-256 hashes against the pinned values.

## 1. Software environment

- **Python:** 3.12.10 was used to produce the v2.0.0 reference run
  (recorded in `data/processed/pipeline_provenance.json`). `pyproject.toml`
  pins `>=3.12,<3.13`. Final-mode reproducibility was verified on
  2026-05-10 by re-running the full pipeline (B=5000) on Python 3.12.10,
  verifying the raw-data SHA-256 hashes, and confirming SHA-256 matches
  for the archived AUTHORITATIVE per-measure and multiverse outputs.
- **Operating systems tested:** Linux (kernel >= 5.15), macOS 13+, Windows 11.

### Pinned dependency versions

See `requirements-lock.txt` for exact versions used to generate the
release artefacts. The high-level requirements are:

- numpy >= 1.26
- scipy >= 1.11
- pandas >= 2.0, < 4
- openpyxl >= 3.1
- matplotlib >= 3.8
- tqdm >= 4.65

## 2. Installation

```bash
unzip <release-archive>.zip
cd <release-directory>
python -m pip install -r requirements.txt
```

## 3. Run order

```bash
make smoke      # synthetic end-to-end smoke test (~1 minute)
make test       # full pytest suite
make reproduce  # full pipeline (requires raw data in data/raw/)
make verify     # release verification report
```

`make all` runs all four in sequence.

### Without `make`

If `make` is not available, the same commands are:

```bash
python scripts/smoke_test.py
python -m pytest tests
python -m pipeline.run_pipeline
python scripts/verify.py
```

## 4. Expected outputs

After a successful `make smoke`:

- `data/processed/long_df.csv`           (~10k rows, synthetic)
- `data/processed/per_measure_results.csv` (82 rows)
- `data/processed/pipeline_provenance.json`
- `data/processed/release_gate.json`

After `make verify`:

```
16/16 checks passed (with raw-data-dependent checks skipped in smoke mode)
```

## 5. Reproducing from real raw data

The Hedge and Clark raw archives are not redistributed in this release
(see `data/README_DATA.md` for licensing and access). To reproduce the
full analysis:

1. Download the archives:
   - Hedge: <https://osf.io/cwzds/download> -> `data/raw/hedge.zip`
   - Clark: <https://osf.io/2r7as/download> -> `data/raw/clark.zip`
2. Verify SHA-256 fingerprints:
   ```bash
   python scripts/check_data_hashes.py
   ```
3. Run:
   ```bash
   make reproduce
   ```
4. Verify:
   ```bash
   make verify
   ```

## 6. Determinism

Bootstrap seeds are SHA-256-derived from the base seed (42) and the
measure_id. The same `make reproduce` run on different machines should
produce **bit-identical** bootstrap confidence intervals under the
BCa-with-percentile-fallback rule, conditional on the same software
environment, random seed, and raw archives. Platform-specific floating-
point may produce differences at the last decimal in the jackknife
acceleration term; the qualitative headline conclusions are identical.

## 7. Known limitations

See `docs/LIMITATIONS.md`.

## Windows-specific notes

On Windows PowerShell, set UTF-8 encoding before running the pipeline to avoid Unicode display errors:

```powershell
$env:PYTHONIOENCODING = "utf-8"
$env:PYTHONUTF8 = "1"
chcp 65001
```

This is required because the pipeline uses Unicode arrows in log messages, which the default Windows codepage (cp1252) cannot encode. The scientific results are unaffected; this is purely a display encoding issue.

## Test dependencies

The pipeline itself only needs the dependencies in `requirements-lock.txt`. To run `scripts/verify.py` (which invokes pytest as part of R12), also install:

```bash
pip install -r requirements-dev.txt
```

## Cross-platform reproducibility: numerical vs. byte

Numerical results from this pipeline are byte-exact reproducible
across platforms (verified on Windows 11 / Python 3.12.10 and
Linux / Python 3.12.3 with the locked dependency versions in
`requirements-lock.txt`):

- ICC values match to floating-point exactness:
  `max|diff| = 0.0e+00`.
- `NLR_delta` values match to float64 machine epsilon:
  `max|diff| = 1.11e-16`.
- Bootstrap-based decisions at the headline level
  (`headline_pass_raw_ci` and `headline_pass_fdr`) agree exactly
  across platforms at the same bootstrap-replicate count and seed.

However, the **bytes** of the written CSV files are *not* byte-exact
reproducible across platforms, because pandas `to_csv` is sensitive
to:

- Platform line endings (LF on Linux / macOS, CRLF on Windows).
- Float-formatting defaults (which can drift between pandas point
  releases).
- Column-ordering stability for derived columns when categorical
  metadata is reshaped.

Concretely, this means `output_hashes.long_df.csv` and
`output_hashes.per_measure_results.csv` inside the generated
`data/processed/pipeline_provenance.json` will differ between
platforms even when the underlying numerical content is identical.
Reviewers should *not* interpret divergent `output_hashes` as a
reproducibility failure.

### Canonical reproducibility check

For canonical cross-platform reproducibility verification, use:

1. **`ingest_evidence.long_df_sha256`** - this is a hash of the
   deterministic in-memory DataFrame representation immediately
   after ingest. It is computed by serialising the DataFrame in a
   canonical column-sorted, line-ending-normalised form and is
   independent of pandas `to_csv` formatting choices. This hash
   matches exactly across Windows 11 / Linux at the same locked
   dependency versions.

2. **Numerical agreement on result columns**, computed via
   `pandas.testing.assert_frame_equal` on the following columns of
   `per_measure_results.csv`:

   - `icc` (ICC(2,1) point estimate)
   - `nlr_delta` (NLR_delta point estimate)
   - `headline_pass_raw_ci`
   - `headline_pass_fdr`

   These columns are deterministic given the same raw archives,
   locked dependencies, and bootstrap seed. The bootstrap-CI
   columns (`*_ci_lo`, `*_ci_hi`) depend on the bootstrap-replicate
   count `B` and are not byte-stable across `B` settings, but they
   are reproducible at the same `B`.

The AUTHORITATIVE CSV files in `reports/` are byte-locked to the
original Windows reference run via `.gitattributes` (binary
attribute, CRLF preserved). They serve as the byte-stable archive
of the v2.0.0 reference run; they should not be regenerated from
scratch on a different platform unless the explicit goal is
cross-platform numerical validation rather than archive integrity.

